Multipole conservation laws and subdiffusion in any dimension

Subdiffusion is a generic feature of chaotic many-body dynamics with multipole conservation laws and subsystem symmetries. We numerically study this subdiffusive dynamics, using quantum automaton random unitary circuits, in a broad range of models including one dimensional models with dipole and quadrupole conservation, two dimensional models with dipole conservation, and two dimensional models with subsystem symmetry on the triangular lattice. Our results are in complete agreement with recent hydrodynamic predictions for such theories.

==> matplotlib/EE.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x=[]
y=[]
y2=[]

with open('EEaut.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter="\t")
	for row in plots:
		y.append(float(row[0]))

with open('EEcliff.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter="\t")
	for row in plots:
		y2.append(float(row[0]))


nx=np.arange(0,300,1)
ny=np.array(y)

nx2=np.arange(0,300,1)
ny2=np.array(y2)


print(len(ny))
print(len(nx))

x1 = np.arange(0.1,300,.1)
#y1 = 0.25*(0.10457*np.log(16*x1)+0.6925)/x1**0.5
y1 = 8.0 -0.5/np.log(2.0) + 0*x1


fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.0,8])
ax.set_xlim([0,300])
plt.plot(nx2, ny2, 'co-',ms=3.0, alpha=0.5)
plt.plot(nx, ny, 'ro-',markersize=3.0, linewidth=1.5)
plt.plot(x1,y1, 'k-', linewidth=1.5)
#plt.plot(x2,y2, 'b-', linewidth=1.0)


ax.tick_params(axis='both', which = 'major', labelsize=20)
plt.legend(('Clifford', 'Automaton','Haar'), loc='lower right', fontsize=21)

plt.xlabel('Circuit Depth (time)', fontsize=25,labelpad=10) 
plt.ylabel('$S_{VN}(t)$', fontsize=28,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("EE_time.pdf")


==> matplotlib/auto_dipole.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('dipole/autocorr.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))


nx1 = np.array(x1)
nx2=np.arange(1,200000)
ny2 = 0.58/nx2**0.25

fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.01,1])
ax.set_xlim([1,200000])
ax.set_yscale('log')
ax.set_xscale('log')

plt.errorbar(nx1, y1, color = 'blueviolet',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2, ny2, color = 'red',linestyle='-',marker='None',ms=2.0, linewidth=2.0, capsize=2.0 )

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('L=400', '$y \sim t^{-0.25}$'), loc='upper right', fontsize=18)

plt.xlabel('Circuit Depth (time)', fontsize=25,labelpad=10) 
plt.ylabel('G(t)', fontsize=25,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("auto_dipole.pdf")


==> matplotlib/auto_tri.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('tri_lattice/L192.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))

with open('tri_lattice/L396.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))

with open('tri_lattice/L600.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x3.append(float(row[0]))
		y3.append(float(row[1]))
		e3.append(float(row[2]))


nx1 = np.array(x1)
nx2 = np.array(x2)
nx3 = np.array(x3)

nx4=np.arange(1,100000000)
ny4 = 6.8/nx4**0.3333

fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.01,0.5])
ax.set_xlim([100000,120000000])
ax.set_yscale('log')
ax.set_xscale('log')


plt.errorbar(nx1[1:len(nx1):5], y1[1:len(nx1):5], color = 'blueviolet',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):5], y2[1:len(nx2):5], color = 'cyan',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )

plt.errorbar(nx3[1:len(nx3):5], y3[1:len(nx3):5], color = 'magenta',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )

plt.errorbar(nx4, ny4, color = 'red',linestyle='-',marker='None',ms=2.0, linewidth=2.0, capsize=2.0 )

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('L=192','L=396','L=600', '$y \sim t^{-0.33}$'), loc='lower left', fontsize=18)

plt.xlabel('Circuit Depth (time)', fontsize=21,labelpad=10) 
plt.ylabel('G(t)', fontsize=22,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("auto_tri1.pdf")


==> matplotlib/auto_tri_4x4.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('tri_lattice/autocorr600.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))

with open('tri_lattice/autocorr_1000.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))


nx1 = np.array(x1)
nx2 = np.array(x2)

nx4=np.arange(1,2000000)
ny4 = 1.2/nx4**0.35

fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.005,1.0])
ax.set_xlim([10,2000000])
ax.set_yscale('log')
ax.set_xscale('log')


plt.errorbar(nx1[1:len(nx1):5], y1[1:len(nx1):5], color = 'blueviolet',linestyle='None',marker='o',ms=3.5, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):5], y2[1:len(nx2):5], color = 'cyan',linestyle='None',marker='o',ms=2.5, linewidth=2.0, capsize=2.0 )

plt.errorbar(nx4, ny4, color = 'red',linestyle='-',marker='None',ms=2.0, linewidth=2.0, capsize=2.0 )

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('L=600','L=1000', '$y \sim t^{-0.35}$'), loc='lower left', fontsize=18)

plt.xlabel('Circuit Depth (time)', fontsize=21,labelpad=10) 
plt.ylabel('G(t)', fontsize=22,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("auto_tri_4x4.pdf")


==> matplotlib/hist.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
x2=[]
x3=[]
x4=[]
x5=[]

with open('../psi2_cliff.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=",")
	for row in plots:
		x1.append(float(row[0]))

with open('../psi2_aut.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=",")
	for row in plots:
		x2.append(float(row[0]))



nx1 = np.array(x1);
ny1 = np.array(nx1);

nx2 = np.array(x2);
ny2 = np.array(nx2);

x1 = np.arange(0.0,20,0.1)
y1 = np.exp(-1.0*x1);


print(len(ny1))
print(ny1[0]);

fig=plt.figure()
plt.rc('text',usetex=True)

ax = fig.add_subplot(1,1,1)
ax.set_yscale('log')
#ax.set_xscale('log')
ax.set_ylim([1e-7,1.0])
ax.set_xlim([0,15])
binlist = np.arange(0,15.5,0.32);

#plt.hist(ny1, bins=100, normed=True, fc=(0,0.4,0.8,0.5), edgecolor='black')
p1 = plt.hist(ny1, bins=binlist, normed=True, color='teal', alpha=0.60, edgecolor='black', linewidth=0.2, label='Clifford')
p2 = plt.hist(ny2, bins=binlist, normed=True, color='red',alpha=0.40 ,edgecolor='black',linewidth=0.2, label = 'Automaton')
p3 = plt.plot(x1,y1, 'r-',linewidth=1.5, label='Porter-Thomas Dist.')

handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[::-1],labels[::-1], fontsize=12)

ax.tick_params(axis='both', which = 'major', labelsize=28)
#plt.legend([p1,p2,p3],['Automaton', 'Clifford', 'Porter Thomas Dist.'], loc='upper right',fontsize=10)

plt.xlabel('D $|a_n|^2$', fontsize=28,labelpad=10) 
plt.ylabel('$P(D |a_n|^2)$', fontsize=28,labelpad=15) 
plt.tight_layout()

#plt.show()
fig.savefig("hist.pdf")


==> matplotlib/hist_ratio.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
x2=[]
x3=[]
x4=[]
x5=[]

with open('../ratio_cliff.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=",")
	for row in plots:
		x1.append(float(row[0]))

with open('../ratio_aut.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=",")
	for row in plots:
		x2.append(float(row[0]))



nx1 = np.array(x1);
ny1 = np.amin([np.array(nx1), 1.0/np.array(nx1)],axis=0);

nx2 = np.array(x2);
ny2 = np.amin([np.array(nx2),1.0/np.array(nx2)],axis=0);

x1 = np.arange(0.0,1,0.001)
y1 = 81.0*3.**0.5/(4*3.14)*(x1+x1**2)**2/(1+x1+x1**2)**4.;
y2 = 81.0*3.**0.5/(4*3.14)*(1/x1+1/x1**2)**2/(1+1/x1+1/x1**2)**4.;
#y1 = 3.0*3.72147*(x1+x1**2.)**2./(1.+x1+x1**2.)**4.;
#y2 = 3.0*3.72147*(1./x1+1./x1**2.)**2./(1.+1./x1+1./x1**2.)**4.;
gue = y1 + 1.0/x1**2.*y2

y3=1.0/(1.+x1)**2.
y4 = 1.0/(1.0+1.0/x1)**2.
pois = y3 + 1.0/x1**2.*y4

print(len(ny1))
print(gue);

fig=plt.figure()
plt.rc('text',usetex=True)

ax = fig.add_subplot(1,1,1)
#ax.set_yscale('log')
#ax.set_xscale('log')
ax.set_ylim([0,2.5])
ax.set_xlim([0,1])

binlist = np.arange(0,1.02,0.02)

#plt.hist(ny1, bins=100, normed=True, fc=(0,0.4,0.8,0.5), edgecolor='black')
p1 = plt.hist(ny1, bins=binlist, normed=True, color='teal', alpha=0.55, edgecolor='black', linewidth=0.1, label='Clifford')
p2 = plt.hist(ny2, bins=binlist, normed=True, color='red',alpha=0.45 ,edgecolor='black',linewidth=0.1, label = 'Automaton')
p3 = plt.plot(x1,pois, color='darkslategray', linestyle = '-', linewidth=3.0, label='Poisson')
p4 = plt.plot(x1,gue, color='darkred', linestyle = '-', linewidth=3.0, label='GUE')

handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[::-1],labels[::-1], fontsize=12)

ax.tick_params(axis='both', which = 'major', labelsize=28)
#plt.legend([p1,p2,p3],['Automaton', 'Clifford', 'Porter Thomas Dist.'], loc='upper right',fontsize=10)

plt.xlabel('$r = min(s,\\frac{1}{s}$)', fontsize=28,labelpad=10) 
plt.ylabel('$P(r)$', fontsize=28,labelpad=15) 
plt.tight_layout()

#plt.show()
fig.savefig("hist_ratio.pdf")


==> matplotlib/scaling.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x=[]
y=[]
z=[]

with open('scaling1.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=",")
	for row in plots:
		x.append(float(row[0]))
		y.append(float(row[1]))
		z.append(float(row[2]))


nx=np.array(x)
ny=np.array(y)
nz=np.array(z)
nz = np.exp(nz)
nL = nx*ny

x1 = np.arange(1,100,0.1)
y1 = .0037*np.exp(.377*x1)

fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_yscale('log')
plt.plot(x1, y1, 'c-',linewidth=3.0)
plt.plot(nL, nz, 'ms',markersize = 11)
ax.tick_params(axis='both', which = 'major', labelsize=28)
ax.set_xlim([20,80])
ax.set_ylim([10e0,10e9])

plt.xlabel('Number of Sites', fontsize=28,labelpad=10) 
plt.ylabel('Peak Recurrence Time', fontsize=28,labelpad=15) 
plt.tight_layout()

#plt.show()
fig.savefig("scaling.pdf")


==> matplotlib/sub2d.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('2D/autocorr_192x24.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))


with open('2D/autocorr_96x24.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))

with open('2D/autocorr_48x24.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x3.append(float(row[0]))
		y3.append(float(row[1]))
		e3.append(float(row[2]))

with open('2D/autocorr_24x24.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x4.append(float(row[0]))
		y4.append(float(row[1]))
		e4.append(float(row[2]))


kx1=1./192.; ky1=1./24.;
kx2=1./96.; ky2=1./24.;
kx3=1./48.; ky3=1./24.;
kx4=1./24.; ky4=1./24.;

b=0.88;

nx1 = np.array(x1)*((kx1**2.+ky1**2.)**2.-b*(kx1**4.+ky1**4.))
nx2 = np.array(x2)*((kx2**2.+ky2**2.)**2.-b*(kx2**4.+ky2**4.))
nx3 = np.array(x3)*((kx3**2.+ky3**2.)**2.-b*(kx3**4.+ky3**4.))
nx4 = np.array(x4)*((kx4**2.+ky4**2.)**2.-b*(kx4**4.+ky4**4.))

fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.001,.4])
ax.set_xlim([0,.0025])
ax.set_yscale('log')

plt.errorbar(nx1[1:len(nx1):5], y1[1:len(nx1):5] , color = 'cyan',linestyle='None',marker='s',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):5], y2[1:len(nx2):5] , color='magenta',linestyle='None', marker='s', markersize=2.5, linewidth=2.0)
plt.errorbar(nx3[1:len(nx3):5], y3[1:len(nx3):5] , color='blueviolet',linestyle='None', marker='s', markersize=2.5, linewidth=2.0)
plt.errorbar(nx4[1:len(nx4):5], y4[1:len(nx4):5] , color='teal',linestyle='None', marker='s', markersize=2.5, linewidth=2.0)

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('192x24', '96x24','48x24','24x24' ), loc='upper right', fontsize=18)

plt.xlabel('$[D_{ijk\ell}k_ik_jk_kk_\ell ] \,  t$', fontsize=21,labelpad=10) 
plt.ylabel('Charge in Region A', fontsize=22,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("sub2d.pdf")


==> matplotlib/sub_dipole.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv
import random

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('dipole/auto_320.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))


with open('dipole/auto_160.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))

with open('dipole/auto_80.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x3.append(float(row[0]))
		y3.append(float(row[1]))
		e3.append(float(row[2]))

with open('dipole/auto_40.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x4.append(float(row[0]))
		y4.append(float(row[1]))
		e4.append(float(row[2]))

kx1=1./320.;
kx2=1./160.; 
kx3=1./80.; 
kx4=1./40.; 


nx1 = np.array(x1)*(kx1**4.)
nx2 = np.array(x2)*(kx2**4.)
nx3 = np.array(x3)*(kx3**4.)
nx4 = np.array(x4)*(kx4**4.)


fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.001,1])
ax.set_xlim([0,.005])
ax.set_yscale('log')

plt.errorbar(nx1[1:len(nx1):5], y1[1:len(y1):5], color = 'cyan',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):10], y2[1:len(y2):10], color='magenta',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx3[1:len(nx3):10], y3[1:len(y3):10], color='blueviolet',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx4[1:len(nx4):10], y4[1:len(y4):10], color='teal',linestyle='', marker='o', markersize=2.5, linewidth=2.0)

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('L=320', 'L=160','L=80','L=40' ), loc='upper right', fontsize=18)

plt.xlabel('$|k^4|t$', fontsize=28,labelpad=10) 
plt.ylabel('Charge in Region A ', fontsize=25,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("subdipole_1.pdf")


==> matplotlib/sub_dipole_Gsize.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('dipole/autoL80_G4.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))


with open('dipole/autoL80_G5.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))

with open('dipole/autoL80_G8.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x3.append(float(row[0]))
		y3.append(float(row[1]))
		e3.append(float(row[2]))

with open('dipole/autoL80_G12.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x4.append(float(row[0]))
		y4.append(float(row[1]))
		e4.append(float(row[2]))

with open('dipole/autoL80_G16.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x5.append(float(row[0]))
		y5.append(float(row[1]))
		e5.append(float(row[2]))


kx1=4./80.;
kx2=5./80.; 
kx3=8./80.; 
kx4=12./80.; 
kx5=16./80.; 


nx1 = np.array(x1)*(kx1**4.)
nx2 = np.array(x2)*(kx2**4.)
nx3 = np.array(x3)*(kx3**4.)
nx4 = np.array(x4)*(kx4**4.)
nx5 = np.array(x5)*(kx5**4.)


fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)
ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.003,1])
ax.set_xlim([0,12])
ax.set_yscale('log')

plt.errorbar(nx1[1:len(nx1):5]  , y1[1:len(nx1):5] , color = 'cyan',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):5] ,  y2[1:len(nx2):5] , color='magenta',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx3[1:len(nx3):5]  , y3[1:len(nx3):5] , color='blueviolet',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx4[1:len(nx4):5]  , y4[1:len(nx4):5] , color='teal',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx5[1:len(nx5):5]  , y5[1:len(nx5):5] , color='slateblue',linestyle='', marker='o', markersize=2.5, linewidth=2.0)

#plt.plot(x2,y2, 'b-', linewidth=1.0)
plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)
plt.legend(('$|G|=4$', '$|G|=5$','$|G|=8$','$|G|=12$','$|G|=16$' ), loc='lower left', fontsize=17)

plt.xlabel('$|G|^4 k^4 t$', fontsize=28,labelpad=10) 
plt.ylabel('Charge in Region A ', fontsize=25,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("subdipole_gsize.pdf")


==> matplotlib/sub_quad.py <==
import matplotlib.pyplot as plt
import numpy as np
import csv
import matplotlib as mpl
from matplotlib.ticker import ScalarFormatter

x1=[]
y1=[]
e1=[]

x2=[];x3=[]; x4=[]; x5=[];
y2=[];y3=[]; y4=[]; y5=[];
e2=[];e3=[]; e4=[]; e5=[];

with open('quad/auto_L144.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x1.append(float(row[0]))
		y1.append(float(row[1]))
		e1.append(float(row[2]))


with open('quad/auto_L96.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x2.append(float(row[0]))
		y2.append(float(row[1]))
		e2.append(float(row[2]))

with open('quad/auto_L48.data','r') as csvfile:
	plots = csv.reader(csvfile,delimiter=' ')
	for row in plots:
		x3.append(float(row[0]))
		y3.append(float(row[1]))
		e3.append(float(row[2]))

kx1=1./144.;
kx2=1./96.; 
kx3=1./48.; 


nx1 = np.array(x1)*(kx1**6.)
nx2 = np.array(x2)*(kx2**6.)
nx3 = np.array(x3)*(kx3**6.)


fig=plt.figure()
plt.rc('text',usetex=True)
#fig.suptitle('2D Deterministic Circuit', fontsize=16)
#fig, ax_lst = plt.subplot(1,1)


ax = fig.add_subplot(1,1,1)
ax.set_ylim([0.001,1])
ax.set_xlim([0,.000005])
ax.set_yscale('log')

#ax.xaxis.set_major_formatter(mpl.ticker.ScalarFormatter(useMathText=True, useOffset=False))
ax.xaxis.set_major_formatter(ScalarFormatter(useMathText=False))
print([len(nx1),len(nx2),len(nx3)])

plt.errorbar(nx1[1:len(nx1):5], y1[1:len(y1):5], color = 'cyan',linestyle='None',marker='o',ms=2.0, linewidth=2.0, capsize=2.0 )
plt.errorbar(nx2[1:len(nx2):5], y2[1:len(y2):5], color='magenta',linestyle='', marker='o', markersize=2.5, linewidth=2.0)
plt.errorbar(nx3[1:len(nx3):5], y3[1:len(y3):5], color='blueviolet',linestyle='', marker='o', markersize=2.5, linewidth=2.0)


plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
ax.xaxis.get_offset_text().set_fontsize(15)


plt.grid()

ax.tick_params(axis='both', which = 'major', labelsize=18)


plt.legend(('L=144', 'L=96','L=48' ), loc='upper right', fontsize=18)

plt.xlabel('$|k|^6 \, t$', fontsize=21,labelpad=10) 
plt.ylabel('Charge', fontsize=22,labelpad=15) 
plt.tight_layout()



#plt.show()
fig.savefig("subquad_1.pdf")

